Fisher-Information Certification from Bell Statistics: CHSH Bounds, Information Loss, and Finite-Data Guarantees

Bell-test data are typically used to certify nonlocal correlations, while quantum metrology is concerned with the sensitivity of measurement statistics to unknown parameters. Here we connect these tasks at the level of experimentally accessible Bell statistics. Using standard moment-based Fisher-information inequalities, we derive lower bounds on the classical Fisher information directly from Bell scores and their parameter dependence, without requiring full state tomography. For CHSH measurements we establish a hierarchy between the information contained in the full outcome record, the set of individual correlators, and the compressed Bell parameter, thereby quantifying the metrological cost of data compression. In polarization-phase sensing, this hierarchy reveals a Bell-metrology tradeoff: the point of maximal CHSH violation need not maximize, and can even suppress, the Fisher information carried by the Bell score itself. We further derive finite-sample lower-confidence bounds from coincidence counts and analyze the effects of biased marginals, accidental coincidences, visibility loss, and multipair emission. The framework provides a practical route for extracting metrological guarantees from Bell-type experiments using only standard correlation measurements.

==> anc/audit_checks.py <==
"""Numerical consistency checks for AQT_Bell_Fisher_manuscript.tex.

Checks:
1) Universal Bell-score FI bound for random biased 4-outcome models.
2) Correlator-resolved hierarchy for random unbiased models.
3) Canonical CHSH analytic identities.
"""
import numpy as np

rng = np.random.default_rng(20261011)
cs = np.array([1.0, 1.0, 1.0, -1.0])
ab = np.array([1.0, -1.0, -1.0, 1.0])  # ++,+-,-+,--
pxy = np.full(4, 0.25)


def random_softmax_model():
    Es, Eps = [], []
    FI = 0.0
    for _ in range(4):
        z = rng.normal(size=4)
        dz = rng.normal(size=4)
        ez = np.exp(z - z.max())
        P = ez / ez.sum()
        dP = P * (dz - np.dot(P, dz))
        E = np.dot(ab, P)
        Ep = np.dot(ab, dP)
        FI += 0.25 * np.sum(dP * dP / P)
        Es.append(E)
        Eps.append(Ep)
    Es, Eps = np.array(Es), np.array(Eps)
    S = np.dot(cs, Es)
    Sp = np.dot(cs, Eps)
    LB = Sp * Sp / (16.0 - S * S)
    return FI, LB


def random_unbiased_model():
    # E(phi) represented locally by E and E', constrained away from boundaries.
    E = rng.uniform(-0.9, 0.9, 4)
    Ep = rng.normal(scale=0.4, size=4)
    FI = np.sum(0.25 * Ep**2 / (1.0 - E**2))
    Sp = np.dot(cs, Ep)
    S = np.dot(cs, E)
    LE = Sp**2 / (4.0 * np.sum(1.0 - E**2))
    LS = Sp**2 / (16.0 - S**2)
    return FI, LE, LS


def main():
    n = 100000
    gap1 = np.inf
    for _ in range(n):
        FI, LB = random_softmax_model()
        gap1 = min(gap1, FI - LB)
        if FI + 1e-12 < LB:
            raise AssertionError((FI, LB))

    gap2 = np.inf
    gap3 = np.inf
    for _ in range(n):
        FI, LE, LS = random_unbiased_model()
        gap2 = min(gap2, FI - LE)
        gap3 = min(gap3, LE - LS)
        if not (FI + 1e-12 >= LE >= LS - 1e-12):
            raise AssertionError((FI, LE, LS))

    phis = np.linspace(-np.pi, np.pi, 2001)
    S = 2*np.sqrt(2)*np.cos(phis)
    Sp = -2*np.sqrt(2)*np.sin(phis)
    LS = Sp**2 / (16-S**2)
    LS_expected = np.sin(phis)**2/(1+np.sin(phis)**2)
    if np.max(np.abs(LS-LS_expected)) > 1e-12:
        raise AssertionError("Canonical score formula mismatch")

    print(f"PASS: {n} random biased models satisfy F_C >= L_B; minimum numerical gap {gap1:.6e}")
    print(f"PASS: {n} random unbiased models satisfy F_C >= L_E >= L_B; min gaps {gap2:.6e}, {gap3:.6e}")
    print("PASS: canonical CHSH score-bound identity verified on 2001 phase points")


if __name__ == '__main__':
    main()


==> anc/make_figures.py <==
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path

OUT=Path(__file__).resolve().parent

# canonical CHSH angle offsets alpha_x-beta_y
D=np.array([-np.pi/4, np.pi/4, np.pi/4, 3*np.pi/4])

def exact_fi(phi,v):
    th=phi[...,None]+D
    vv=np.asarray(v)[...,None]
    return np.mean(vv*vv*np.sin(th)**2/(1-vv*vv*np.cos(th)**2),axis=-1)

def corr_bound(phi,v):
    # Eq: S'^2/[4 sum(1-E^2)] for uniform sampling
    return v*v*np.sin(phi)**2/(2-v*v)

def score_bound(phi,v):
    return v*v*np.sin(phi)**2/(2-v*v*np.cos(phi)**2)

def qfi_werner(v):
    return 2*v*v/(1+v)

# Fig 1: information hierarchy
phi=np.linspace(-np.pi,np.pi,1000)
v=0.90
fig,ax=plt.subplots(figsize=(5.4,3.5))
ax.plot(phi, exact_fi(phi,v), label='full-record $F_C$')
ax.plot(phi, corr_bound(phi,v), '--', label='correlator-resolved lower bound')
ax.plot(phi, score_bound(phi,v), ':', label='Bell-score lower bound')
ax.axhline(qfi_werner(v), linestyle='-.', label='state $F_Q$')
ax.set_xlabel(r'retardance $\phi$ (rad)')
ax.set_ylabel('Fisher information per detected pair')
ax.set_xlim(-np.pi,np.pi)
ax.set_ylim(0,1.02)
ax.legend(frameon=False,fontsize=8)
fig.tight_layout()
fig.savefig(OUT/'fig_hierarchy.pdf')
fig.savefig(OUT/'fig_hierarchy.png',dpi=250)
plt.close(fig)

# Fig 2: Bell-metrology tradeoff in ideal model, parameterized by |S|
ph=np.linspace(0,np.pi/2,700)
S=np.abs(2*np.sqrt(2)*np.cos(ph))
idx=np.argsort(S)
S=S[idx]
Le=(np.sin(ph)**2)[idx]
L0=(np.sin(ph)**2/(1+np.sin(ph)**2))[idx]
fig,ax=plt.subplots(figsize=(5.4,3.5))
ax.plot(S,Le,label='correlator-resolved certificate')
ax.plot(S,L0,'--',label='Bell-score-only certificate')
ax.axvline(2.0,linestyle=':',label='CHSH threshold $|S|=2$')
ax.set_xlabel(r'Bell magnitude $|S|$')
ax.set_ylabel('certified lower bound on $F_C$')
ax.set_xlim(0,2*np.sqrt(2))
ax.set_ylim(0,1.02)
ax.legend(frameon=False,fontsize=8)
fig.tight_layout()
fig.savefig(OUT/'fig_tradeoff.pdf')
fig.savefig(OUT/'fig_tradeoff.png',dpi=250)
plt.close(fig)

# Fig 3: symmetric accidental coincidence fraction at quadrature
r=np.linspace(0,0.5,500)
v0=0.95
ve=(1-r)*v0
ph0=np.pi/2*np.ones_like(r)
Fc=exact_fi(ph0,ve)
Lc=corr_bound(ph0,ve)
L0=score_bound(ph0,ve)
fig,ax=plt.subplots(figsize=(5.4,3.5))
ax.plot(r,Fc,label='full-record $F_C$')
ax.plot(r,Lc,'--',label='correlator-resolved lower bound')
ax.plot(r,L0,':',label='Bell-score lower bound')
ax.set_xlabel('accidental-coincidence fraction $r$')
ax.set_ylabel(r'information at $\phi=\pi/2$')
ax.set_ylim(0,1.0)
ax.legend(frameon=False,fontsize=8)
fig.tight_layout()
fig.savefig(OUT/'fig_accidentals.pdf')
fig.savefig(OUT/'fig_accidentals.png',dpi=250)
plt.close(fig)

# Fig 4: finite data certification (universal score theorem)
rng=np.random.default_rng(20261011)
v=0.90
phi0=np.pi/2
delta=0.10
eta=0.05
Ns=np.unique(np.round(np.logspace(4,6.2,10)).astype(int))
trials=250

# setting probabilities and signal model: unbiased joint P=(1+ab E)/4
cs=np.array([1,1,1,-1])

def corr(phi):
    return v*np.cos(phi+D)

def one_phase_Shat(Ntot,phi):
    # equal allocation across settings, multinomial outcomes effectively t=ab +/- with mean E
    n=Ntot//4
    Es=corr(phi)
    hats=[]
    for E in Es:
        k=rng.binomial(n,(1+E)/2)
        hats.append((2*k-n)/n)
    return np.dot(cs,np.array(hats)), np.array(hats), n

med=[]; lo=[]; hi=[]
for N in Ns:
    vals=[]
    # 3 phase points, each gets N/3 total counts
    Nphase=max(40,N//3)
    nset=max(10,Nphase//4)
    # Hoeffding epsilon per correlator, 12 total
    alpha=eta/12
    eps=np.sqrt(2/nset*np.log(2/alpha))
    dS=4*eps
    for _ in range(trials):
        S0, E0, n0 = one_phase_Shat(Nphase,phi0)
        Sp, Ep, np_ = one_phase_Shat(Nphase,phi0+delta)
        Sm, Em, nm_ = one_phase_Shat(Nphase,phi0-delta)
        # exact sinusoidal derivative identity under the stated optical model
        dhat=(Sp-Sm)/(2*np.sin(delta))
        drad=(dS+dS)/(2*np.sin(delta))
        Ld=max(0.0,abs(dhat)-drad)
        LS=max(0.0,abs(S0)-dS)
        den=16-LS*LS
        vals.append((Ld*Ld/den) if den>0 else 0.0)
    vals=np.array(vals)
    med.append(np.median(vals)); lo.append(np.quantile(vals,.05)); hi.append(np.quantile(vals,.95))

true_score=score_bound(np.array([phi0]),v)[0]
fig,ax=plt.subplots(figsize=(5.4,3.5))
ax.plot(Ns,med,label='median 95% lower-confidence bound')
ax.fill_between(Ns,lo,hi,alpha=0.18,label='5--95% Monte Carlo range')
ax.axhline(true_score,linestyle='--',label='asymptotic score bound')
ax.set_xscale('log')
ax.set_xlabel('total coincidences over three phase points')
ax.set_ylabel('certified lower bound on $F_C$')
ax.set_ylim(0,max(0.45,true_score*1.12))
ax.legend(frameon=False,fontsize=8)
fig.tight_layout()
fig.savefig(OUT/'fig_finite.pdf')
fig.savefig(OUT/'fig_finite.png',dpi=250)
plt.close(fig)

print('done')

